Comparing Semi-Parametric Model Learning Algorithms for Dynamic Model Estimation in Robotics

Physical modeling of robotic system behavior is the foundation for controlling many robotic mechanisms to a satisfactory degree. Mechanisms are also typically designed in a way that good model accuracy can be achieved with relatively simple models and model identification strategies. If the modeling accuracy using physically based models is not enough or too complex, model-free methods based on machine learning techniques can help. Of particular interest to us was therefore the question to what degree semi-parametric modeling techniques, meaning combinations of physical models with machine learning, increase the modeling accuracy of inverse dynamics models which are typically used in robot control. To this end, we evaluated semi-parametric Gaussian process regression and a novel model-based neural network architecture, and compared their modeling accuracy to a series of naive semi-parametric, parametric-only and non-parametric-only regression methods. The comparison has been carried out on three test scenarios, one involving a real test-bed and two involving simulated scenarios, with the most complex scenario targeting the modeling a simulated robot's inverse dynamics model. We found that in all but one case, semi-parametric Gaussian process regression yields the most accurate models, also with little tuning required for the training procedure.

==> 19_TechReport_SemiParametricModelling-master (copy)/scripts/analysis_simdyn.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  39.107895  7.366497  SimDyn-Ll-Interpolation   \n",
      "1  BNN           0           1   6.396166  3.310851  SimDyn-Ll-Interpolation   \n",
      "2  BNN           0           2   1.045454  1.882630  SimDyn-Ll-Interpolation   \n",
      "3  BNN           1           0  38.963009  6.853614  SimDyn-Ll-Interpolation   \n",
      "4  BNN           1           1   6.104437  3.273491  SimDyn-Ll-Interpolation   \n",
      "\n",
      "  mismatch  \n",
      "0    local  \n",
      "1    local  \n",
      "2    local  \n",
      "3    local  \n",
      "4    local  \n",
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  33.213280  5.856776  SimDyn-Ll-Extrapolation   \n",
      "1  BNN           0           1   6.415014  3.312526  SimDyn-Ll-Extrapolation   \n",
      "2  BNN           0           2   1.063563  1.858105  SimDyn-Ll-Extrapolation   \n",
      "3  BNN           1           0  33.660040  5.753935  SimDyn-Ll-Extrapolation   \n",
      "4  BNN           1           1   6.594949  3.358653  SimDyn-Ll-Extrapolation   \n",
      "\n",
      "  mismatch  \n",
      "0    local  \n",
      "1    local  \n",
      "2    local  \n",
      "3    local  \n",
      "4    local  \n",
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  42.005136  7.187930  SimDyn-Gl-Interpolation   \n",
      "1  BNN           0           1  15.084383  4.873587  SimDyn-Gl-Interpolation   \n",
      "2  BNN           0           2  13.701145  8.449543  SimDyn-Gl-Interpolation   \n",
      "3  BNN           1           0  41.992378  7.370625  SimDyn-Gl-Interpolation   \n",
      "4  BNN           1           1  15.338817  4.871751  SimDyn-Gl-Interpolation   \n",
      "\n",
      "  mismatch  \n",
      "0   global  \n",
      "1   global  \n",
      "2   global  \n",
      "3   global  \n",
      "4   global  \n",
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  37.942623  6.253599  SimDyn-Gl-Extrapolation   \n",
      "1  BNN           0           1  15.341567  4.883401  SimDyn-Gl-Extrapolation   \n",
      "2  BNN           0           2  13.840731  9.233002  SimDyn-Gl-Extrapolation   \n",
      "3  BNN           1           0  36.481880  5.981603  SimDyn-Gl-Extrapolation   \n",
      "4  BNN           1           1  15.105471  4.694658  SimDyn-Gl-Extrapolation   \n",
      "\n",
      "  mismatch  \n",
      "0   global  \n",
      "1   global  \n",
      "2   global  \n",
      "3   global  \n",
      "4   global  \n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import os\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context('paper', rc={\"font.size\":12,\n",
    "                             \"axes.titlesize\":12,\n",
    "                             \"axes.labelsize\":12,\n",
    "                             \"xtick.labelsize\":10,\n",
    "                             \"ytick.labelsize\":10,\n",
    "                             \"legend.fontsize\":10})\n",
    "\n",
    "files = ['./stats_exp_interp_SENSING_dist_local.pkl.noaggregate',\n",
    "         './stats_exp_extrap_SENSING_dist_local.pkl.noaggregate',\n",
    "         './stats_exp_interp_SENSING.pkl.noaggregate',\n",
    "         './stats_exp_extrap_SENSING.pkl.noaggregate']\n",
    "cases = ['SimDyn-Ll-Interpolation',\n",
    "         'SimDyn-Ll-Extrapolation',\n",
    "         'SimDyn-Gl-Interpolation',\n",
    "         'SimDyn-Gl-Extrapolation']\n",
    "mismatches = ['local',\n",
    "              'local',\n",
    "              'global',\n",
    "              'global']\n",
    "\n",
    "dfs = []\n",
    "for file, case, mismatch in zip(files, cases, mismatches):\n",
    "    df = pd.read_pickle(file)\n",
    "    df['case'] = case\n",
    "    df['mismatch'] = mismatch\n",
    "    print(df.head())\n",
    "    dfs.append(df)\n",
    "\n",
    "dfall = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "\n",
    "df = dfall.melt(id_vars=['algo', 'repetition', 'output_dim', 'case', 'mismatch'], var_name='metric')\n",
    "#df = dfall\n",
    "\n",
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS-simulated', 'LLS-prior', 'LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'GP-SepKer', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'LLS-GP-SepKer', 'it-LLS-GP', 'SVR-GP', 'SVR-GP-SepKer', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'SPGP-SepKer', 'BaMbANN', 'SPGP-from-ones']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1455.25x648 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.catplot(x='algo', y='value', hue='case', row='output_dim', col='mismatch', data=df.groupby('metric').get_group('rmse'),\n",
    "                height=3, aspect=3, ci='sd', kind='bar', sharey='row',\n",
    "                order=full_algo_order)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>mismatch</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>447</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.994113</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>450</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>453</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996450</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>456</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996450</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>459</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996450</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>429</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>417</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759943</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>423</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759943</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>420</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759943</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>426</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.766034</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>312</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>25.018994</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>315</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>25.980712</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>384</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>31.220907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>387</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>31.220907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>390</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>31.220907</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               algo  repetition  output_dim                     case mismatch  \\\n",
       "447  SPGP-from-ones           0           0  SimDyn-Ll-Extrapolation    local   \n",
       "450  SPGP-from-ones           1           0  SimDyn-Ll-Extrapolation    local   \n",
       "453  SPGP-from-ones           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "456  SPGP-from-ones           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "459  SPGP-from-ones           4           0  SimDyn-Ll-Extrapolation    local   \n",
       "429            SPGP           4           0  SimDyn-Ll-Extrapolation    local   \n",
       "417            SPGP           0           0  SimDyn-Ll-Extrapolation    local   \n",
       "423            SPGP           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "420            SPGP           1           0  SimDyn-Ll-Extrapolation    local   \n",
       "426            SPGP           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "312         BaMbANN           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "315         BaMbANN           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "384          LLS-GP           1           0  SimDyn-Ll-Extrapolation    local   \n",
       "387          LLS-GP           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "390          LLS-GP           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "\n",
       "    metric      value  \n",
       "447   rmse  23.994113  \n",
       "450   rmse  23.996021  \n",
       "453   rmse  23.996450  \n",
       "456   rmse  23.996450  \n",
       "459   rmse  23.996450  \n",
       "429   rmse  24.759163  \n",
       "417   rmse  24.759943  \n",
       "423   rmse  24.759943  \n",
       "420   rmse  24.759943  \n",
       "426   rmse  24.766034  \n",
       "312   rmse  25.018994  \n",
       "315   rmse  25.980712  \n",
       "384   rmse  31.220907  \n",
       "387   rmse  31.220907  \n",
       "390   rmse  31.220907  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'GP-SepKer', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'LLS-GP-SepKer', 'it-LLS-GP', 'SVR-GP', 'SVR-GP-SepKer', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'SPGP-SepKer', 'BaMbANN', 'SPGP-from-ones']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)\n",
    "\n",
    "dfplot = df.groupby(['metric','mismatch','output_dim']).get_group(('rmse','local',0))\n",
    "display(dfplot.groupby('case').get_group('SimDyn-Ll-Extrapolation').sort_values(by='value').head(15))\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey='row',\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 70.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=23.994113, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "\n",
    "plt.savefig('../images-src/bar_plot_simdyn_ll_rmse.svg', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>mismatch</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1014</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254801</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1017</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254810</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1023</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254817</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1026</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254822</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1020</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254843</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1005</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.505700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1008</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1011</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1002</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>963</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.369003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>966</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>969</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>975</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>972</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             algo  repetition  output_dim                     case mismatch  \\\n",
       "1014  SPGP-SepKer           0           0  SimDyn-Gl-Extrapolation   global   \n",
       "1017  SPGP-SepKer           1           0  SimDyn-Gl-Extrapolation   global   \n",
       "1023  SPGP-SepKer           3           0  SimDyn-Gl-Extrapolation   global   \n",
       "1026  SPGP-SepKer           4           0  SimDyn-Gl-Extrapolation   global   \n",
       "1020  SPGP-SepKer           2           0  SimDyn-Gl-Extrapolation   global   \n",
       "1005         SPGP           2           0  SimDyn-Gl-Extrapolation   global   \n",
       "999          SPGP           0           0  SimDyn-Gl-Extrapolation   global   \n",
       "1008         SPGP           3           0  SimDyn-Gl-Extrapolation   global   \n",
       "1011         SPGP           4           0  SimDyn-Gl-Extrapolation   global   \n",
       "1002         SPGP           1           0  SimDyn-Gl-Extrapolation   global   \n",
       "963        LLS-GP           0           0  SimDyn-Gl-Extrapolation   global   \n",
       "966        LLS-GP           1           0  SimDyn-Gl-Extrapolation   global   \n",
       "969        LLS-GP           2           0  SimDyn-Gl-Extrapolation   global   \n",
       "975        LLS-GP           4           0  SimDyn-Gl-Extrapolation   global   \n",
       "972        LLS-GP           3           0  SimDyn-Gl-Extrapolation   global   \n",
       "\n",
       "     metric      value  \n",
       "1014   rmse  27.254801  \n",
       "1017   rmse  27.254810  \n",
       "1023   rmse  27.254817  \n",
       "1026   rmse  27.254822  \n",
       "1020   rmse  27.254843  \n",
       "1005   rmse  27.505700  \n",
       "999    rmse  27.534749  \n",
       "1008   rmse  27.534749  \n",
       "1011   rmse  27.534749  \n",
       "1002   rmse  27.534749  \n",
       "963    rmse  29.369003  \n",
       "966    rmse  29.914093  \n",
       "969    rmse  29.914093  \n",
       "975    rmse  29.914093  \n",
       "972    rmse  29.914093  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'GP-SepKer', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'LLS-GP-SepKer', 'it-LLS-GP', 'SVR-GP', 'SVR-GP-SepKer', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'SPGP-SepKer', 'BaMbANN', 'SPGP-from-ones']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)\n",
    "\n",
    "dfplot = df.groupby(['metric','mismatch','output_dim']).get_group(('rmse','global',0))\n",
    "display(dfplot.groupby('case').get_group('SimDyn-Gl-Extrapolation').sort_values(by='value').head(15))\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey='row',\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 70.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=27.254801, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_simdyn_gl_rmse.svg', bbox_inches = \"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 19_TechReport_SemiParametricModelling-master (copy)/scripts/analysis_toy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  algo  repetition  output_dim      rmse      nllh               case\n",
      "0  BNN           0           0  0.950843  2.303661  Toy-Interpolation\n",
      "1  BNN           1           0  0.974718  2.520639  Toy-Interpolation\n",
      "2  BNN           2           0  0.950061  2.835960  Toy-Interpolation\n",
      "3  BNN           3           0  0.945918  3.107084  Toy-Interpolation\n",
      "4  BNN           4           0  0.990105  2.913012  Toy-Interpolation\n",
      "  algo  repetition  output_dim      rmse       nllh               case\n",
      "0  BNN           0           0  4.810086  17.107770  Toy-Extrapolation\n",
      "1  BNN           1           0  4.663202  21.280992  Toy-Extrapolation\n",
      "2  BNN           2           0  6.780467  28.045603  Toy-Extrapolation\n",
      "3  BNN           3           0  5.000855  16.806991  Toy-Extrapolation\n",
      "4  BNN           4           0  6.782635  29.193151  Toy-Extrapolation\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import os\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context('paper', rc={\"font.size\":12,\n",
    "                             \"axes.titlesize\":12,\n",
    "                             \"axes.labelsize\":12,\n",
    "                             \"xtick.labelsize\":10,\n",
    "                             \"ytick.labelsize\":10,\n",
    "                             \"legend.fontsize\":10})\n",
    "\n",
    "files = ['./stats_exp_interp_w_noise.pkl.noaggregate',\n",
    "         './stats_exp_extrap_w_noise.pkl.noaggregate']\n",
    "cases = ['Toy-Interpolation',\n",
    "         'Toy-Extrapolation']\n",
    "# mismatches = ['local',\n",
    "#               'local',\n",
    "#               'global',\n",
    "#               'global']\n",
    "\n",
    "dfs = []\n",
    "for file, case in zip(files, cases):\n",
    "    df = pd.read_pickle(file)\n",
    "    df['case'] = case\n",
    "#     df['mismatch'] = mismatch\n",
    "    print(df.head())\n",
    "    dfs.append(df)\n",
    "\n",
    "dfall = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "\n",
    "df = dfall.melt(id_vars=['algo', 'repetition', 'output_dim', 'case'], var_name='metric')\n",
    "#df = dfall\n",
    "\n",
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'it-LLS-GP', 'SVR-GP', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'BaMbANN']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>114</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.605766</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>117</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>115</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>116</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>118</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>119</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>107</th>\n",
       "      <td>SVR</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>109</th>\n",
       "      <td>SVR</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>105</th>\n",
       "      <td>SVR</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>106</th>\n",
       "      <td>SVR</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>108</th>\n",
       "      <td>SVR</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>124</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.715961</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>121</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.720572</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>139</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>138</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>136</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>113</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.787139</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>133</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.791991</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>131</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.845173</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>120</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.883059</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>110</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.892695</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>130</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.893049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>111</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.918130</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>132</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.925152</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.067764</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>123</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.130690</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>134</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.150602</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>102</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.209510</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>127</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.552300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>98</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>95</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>99</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>96</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>97</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>92</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.624598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>88</th>\n",
       "      <td>LLS</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>LLS</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>86</th>\n",
       "      <td>LLS</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>85</th>\n",
       "      <td>LLS</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>89</th>\n",
       "      <td>LLS</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>78</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.097520</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>79</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.689526</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>91</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.781747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>93</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.886423</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.081067</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>122</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.209289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.663202</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.810086</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>73</th>\n",
       "      <td>BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.000855</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>72</th>\n",
       "      <td>BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>6.780467</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>74</th>\n",
       "      <td>BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>6.782635</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>6.834377</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>76</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>7.245158</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>81</th>\n",
       "      <td>GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>83</th>\n",
       "      <td>GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>84</th>\n",
       "      <td>GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>82</th>\n",
       "      <td>GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>70 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           algo  repetition  output_dim               case metric      value\n",
       "114     SVR-BNN           4           0  Toy-Extrapolation   rmse   0.605766\n",
       "117      SVR-GP           2           0  Toy-Extrapolation   rmse   0.685078\n",
       "115      SVR-GP           0           0  Toy-Extrapolation   rmse   0.685078\n",
       "116      SVR-GP           1           0  Toy-Extrapolation   rmse   0.685078\n",
       "118      SVR-GP           3           0  Toy-Extrapolation   rmse   0.685078\n",
       "119      SVR-GP           4           0  Toy-Extrapolation   rmse   0.685078\n",
       "107         SVR           2           0  Toy-Extrapolation   rmse   0.699992\n",
       "109         SVR           4           0  Toy-Extrapolation   rmse   0.699992\n",
       "105         SVR           0           0  Toy-Extrapolation   rmse   0.699992\n",
       "106         SVR           1           0  Toy-Extrapolation   rmse   0.699992\n",
       "108         SVR           3           0  Toy-Extrapolation   rmse   0.699992\n",
       "124  it-LLS-BNN           4           0  Toy-Extrapolation   rmse   0.715961\n",
       "121  it-LLS-BNN           1           0  Toy-Extrapolation   rmse   0.720572\n",
       "139   it-SVR-GP           4           0  Toy-Extrapolation   rmse   0.734664\n",
       "137   it-SVR-GP           2           0  Toy-Extrapolation   rmse   0.734664\n",
       "138   it-SVR-GP           3           0  Toy-Extrapolation   rmse   0.734664\n",
       "135   it-SVR-GP           0           0  Toy-Extrapolation   rmse   0.734664\n",
       "136   it-SVR-GP           1           0  Toy-Extrapolation   rmse   0.734664\n",
       "113     SVR-BNN           3           0  Toy-Extrapolation   rmse   0.787139\n",
       "133  it-SVR-BNN           3           0  Toy-Extrapolation   rmse   0.791991\n",
       "131  it-SVR-BNN           1           0  Toy-Extrapolation   rmse   0.845173\n",
       "120  it-LLS-BNN           0           0  Toy-Extrapolation   rmse   0.883059\n",
       "110     SVR-BNN           0           0  Toy-Extrapolation   rmse   0.892695\n",
       "130  it-SVR-BNN           0           0  Toy-Extrapolation   rmse   0.893049\n",
       "111     SVR-BNN           1           0  Toy-Extrapolation   rmse   0.918130\n",
       "132  it-SVR-BNN           2           0  Toy-Extrapolation   rmse   0.925152\n",
       "90      LLS-BNN           0           0  Toy-Extrapolation   rmse   1.067764\n",
       "123  it-LLS-BNN           3           0  Toy-Extrapolation   rmse   1.130690\n",
       "134  it-SVR-BNN           4           0  Toy-Extrapolation   rmse   1.150602\n",
       "102        SPGP           2           0  Toy-Extrapolation   rmse   1.209510\n",
       "..          ...         ...         ...                ...    ...        ...\n",
       "127   it-LLS-GP           2           0  Toy-Extrapolation   rmse   1.552300\n",
       "98       LLS-GP           3           0  Toy-Extrapolation   rmse   1.565627\n",
       "95       LLS-GP           0           0  Toy-Extrapolation   rmse   1.565627\n",
       "99       LLS-GP           4           0  Toy-Extrapolation   rmse   1.565627\n",
       "96       LLS-GP           1           0  Toy-Extrapolation   rmse   1.565627\n",
       "97       LLS-GP           2           0  Toy-Extrapolation   rmse   1.565627\n",
       "92      LLS-BNN           2           0  Toy-Extrapolation   rmse   1.624598\n",
       "88          LLS           3           0  Toy-Extrapolation   rmse   1.631717\n",
       "87          LLS           2           0  Toy-Extrapolation   rmse   1.631717\n",
       "86          LLS           1           0  Toy-Extrapolation   rmse   1.631717\n",
       "85          LLS           0           0  Toy-Extrapolation   rmse   1.631717\n",
       "89          LLS           4           0  Toy-Extrapolation   rmse   1.631717\n",
       "78      BaMbANN           3           0  Toy-Extrapolation   rmse   2.097520\n",
       "79      BaMbANN           4           0  Toy-Extrapolation   rmse   2.689526\n",
       "91      LLS-BNN           1           0  Toy-Extrapolation   rmse   2.781747\n",
       "93      LLS-BNN           3           0  Toy-Extrapolation   rmse   2.886423\n",
       "77      BaMbANN           2           0  Toy-Extrapolation   rmse   3.081067\n",
       "122  it-LLS-BNN           2           0  Toy-Extrapolation   rmse   3.209289\n",
       "71          BNN           1           0  Toy-Extrapolation   rmse   4.663202\n",
       "70          BNN           0           0  Toy-Extrapolation   rmse   4.810086\n",
       "73          BNN           3           0  Toy-Extrapolation   rmse   5.000855\n",
       "72          BNN           2           0  Toy-Extrapolation   rmse   6.780467\n",
       "74          BNN           4           0  Toy-Extrapolation   rmse   6.782635\n",
       "75      BaMbANN           0           0  Toy-Extrapolation   rmse   6.834377\n",
       "76      BaMbANN           1           0  Toy-Extrapolation   rmse   7.245158\n",
       "81           GP           1           0  Toy-Extrapolation   rmse  17.662489\n",
       "83           GP           3           0  Toy-Extrapolation   rmse  17.662489\n",
       "84           GP           4           0  Toy-Extrapolation   rmse  17.662489\n",
       "80           GP           0           0  Toy-Extrapolation   rmse  17.662489\n",
       "82           GP           2           0  Toy-Extrapolation   rmse  17.662489\n",
       "\n",
       "[70 rows x 6 columns]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('rmse').groupby('case').get_group('Toy-Extrapolation')\n",
    "dfplot.sort_values(by='value')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('rmse')\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "df.groupby('metric').get_group('rmse')\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 5.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=0.685078, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "    #ax.tick_params(labelsize=14)\n",
    "    #ax.legend_params(labelsize=14)\n",
    "\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_toy_rmse.svg', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sebastian/software/conda37/envs/plotting/lib/python3.7/site-packages/numpy/core/_methods.py:117: RuntimeWarning: invalid value encountered in subtract\n",
      "  x = asanyarray(arr - arrmean)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 664.109x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('nllh')\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order)\n",
    "print (type(g))\n",
    "df.groupby('metric').get_group('rmse')\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 3.0)\n",
    "    ax.set_ylabel('nllh')\n",
    "    ax.set_xlabel('method')\n",
    "    #ax.axhline(y=0.685078, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_toy_nllh.svg', bbox_inches = \"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 19_TechReport_SemiParametricModelling-master (copy)/scripts/analysis_via.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  algo  repetition  output_dim      rmse      nllh               case\n",
      "0  BNN           0           0  4.764887  3.006238  VIA-Instantaneous\n",
      "1  BNN           1           0  3.263524  2.890635  VIA-Instantaneous\n",
      "2  BNN           2           0  4.288483  2.956175  VIA-Instantaneous\n",
      "3  BNN           3           0  3.380763  2.838157  VIA-Instantaneous\n",
      "4  BNN           4           0  4.126763  2.879386  VIA-Instantaneous\n",
      "         algo  repetition  output_dim     rmse      nllh               case\n",
      "70  it-SVR-GP           0           0  3.96646  2.812293  VIA-Instantaneous\n",
      "71  it-SVR-GP           1           0  3.96646  2.812293  VIA-Instantaneous\n",
      "72  it-SVR-GP           2           0  3.96646  2.812293  VIA-Instantaneous\n",
      "73  it-SVR-GP           3           0  3.96646  2.812293  VIA-Instantaneous\n",
      "74  it-SVR-GP           4           0  3.96646  2.812293  VIA-Instantaneous\n",
      "  algo  repetition  output_dim      rmse      nllh                 case\n",
      "0  BNN           0           0  4.415092  2.992795  VIA-Auto-Regressive\n",
      "1  BNN           1           0  5.307231  3.085351  VIA-Auto-Regressive\n",
      "2  BNN           2           0  4.986437  2.982122  VIA-Auto-Regressive\n",
      "3  BNN           3           0  5.155038  3.041252  VIA-Auto-Regressive\n",
      "4  BNN           4           0  5.214373  3.018683  VIA-Auto-Regressive\n",
      "         algo  repetition  output_dim      rmse      nllh                 case\n",
      "70  it-SVR-GP           0           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "71  it-SVR-GP           1           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "72  it-SVR-GP           2           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "73  it-SVR-GP           3           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "74  it-SVR-GP           4           0  1.799606  2.350965  VIA-Auto-Regressive\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context('paper', rc={\"font.size\":12,\n",
    "                             \"axes.titlesize\":12,\n",
    "                             \"axes.labelsize\":12,\n",
    "                             \"xtick.labelsize\":10,\n",
    "                             \"ytick.labelsize\":10,\n",
    "                             \"legend.fontsize\":10})\n",
    "\n",
    "files = ['./stats_instant.pkl.noaggregate',\n",
    "         './stats_ar.pkl.noaggregate']\n",
    "cases = ['VIA-Instantaneous',\n",
    "         'VIA-Auto-Regressive']\n",
    "# mismatches = ['local',\n",
    "#               'local',\n",
    "#               'global',\n",
    "#               'global']\n",
    "\n",
    "dfs = []\n",
    "for file, case in zip(files, cases):\n",
    "    df = pd.read_pickle(file)\n",
    "    df['case'] = case\n",
    "#     df['mismatch'] = mismatch\n",
    "    print(df.head())\n",
    "    print(df.tail())\n",
    "    dfs.append(df)\n",
    "\n",
    "dfall = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "\n",
    "df = dfall.melt(id_vars=['algo', 'repetition', 'output_dim', 'case'], var_name='metric')\n",
    "#df = dfall\n",
    "\n",
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'it-LLS-GP', 'SVR-GP', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'BaMbANN', 'SPGP_from_zeroes']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>107</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071414</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>106</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>109</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>108</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>105</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>144</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.452379</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>95</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.473143</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>143</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.527340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>124</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.566904</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>141</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.586210</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>99</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.596513</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>140</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.644923</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>123</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.652519</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>121</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.709073</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>98</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.709599</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>142</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.721203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>134</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.730687</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>132</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.734244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>122</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.743470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>131</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.748766</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>97</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.767553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>129</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>128</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>126</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>127</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>125</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>148</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>145</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>146</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>147</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>114</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>113</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>111</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>110</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>83</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.738077</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>139</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>136</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>138</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>102</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>104</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>101</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>94</th>\n",
       "      <td>LLS</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>92</th>\n",
       "      <td>LLS</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>91</th>\n",
       "      <td>LLS</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>LLS</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>93</th>\n",
       "      <td>LLS</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75</th>\n",
       "      <td>BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.415092</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>115</th>\n",
       "      <td>SVR</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>116</th>\n",
       "      <td>SVR</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>117</th>\n",
       "      <td>SVR</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>119</th>\n",
       "      <td>SVR</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>118</th>\n",
       "      <td>SVR</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.986437</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>78</th>\n",
       "      <td>BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.155038</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>79</th>\n",
       "      <td>BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.214373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>76</th>\n",
       "      <td>BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.307231</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>75 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                 algo  repetition  output_dim                 case metric  \\\n",
       "107              SPGP           2           0  VIA-Auto-Regressive   rmse   \n",
       "106              SPGP           1           0  VIA-Auto-Regressive   rmse   \n",
       "109              SPGP           4           0  VIA-Auto-Regressive   rmse   \n",
       "108              SPGP           3           0  VIA-Auto-Regressive   rmse   \n",
       "105              SPGP           0           0  VIA-Auto-Regressive   rmse   \n",
       "144        it-SVR-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "95            LLS-BNN           0           0  VIA-Auto-Regressive   rmse   \n",
       "143        it-SVR-BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "124           SVR-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "141        it-SVR-BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "99            LLS-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "140        it-SVR-BNN           0           0  VIA-Auto-Regressive   rmse   \n",
       "123           SVR-BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "121           SVR-BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "98            LLS-BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "142        it-SVR-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "134        it-LLS-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "132        it-LLS-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "122           SVR-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "131        it-LLS-BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "97            LLS-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "129            SVR-GP           4           0  VIA-Auto-Regressive   rmse   \n",
       "128            SVR-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "126            SVR-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "127            SVR-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "125            SVR-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "148         it-SVR-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "145         it-SVR-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "146         it-SVR-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "147         it-SVR-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "..                ...         ...         ...                  ...    ...   \n",
       "114  SPGP_from_zeroes           4           0  VIA-Auto-Regressive   rmse   \n",
       "113  SPGP_from_zeroes           3           0  VIA-Auto-Regressive   rmse   \n",
       "111  SPGP_from_zeroes           1           0  VIA-Auto-Regressive   rmse   \n",
       "110  SPGP_from_zeroes           0           0  VIA-Auto-Regressive   rmse   \n",
       "83            BaMbANN           3           0  VIA-Auto-Regressive   rmse   \n",
       "139         it-LLS-GP           4           0  VIA-Auto-Regressive   rmse   \n",
       "137         it-LLS-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "136         it-LLS-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "135         it-LLS-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "138         it-LLS-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "100            LLS-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "103            LLS-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "102            LLS-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "104            LLS-GP           4           0  VIA-Auto-Regressive   rmse   \n",
       "101            LLS-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "94                LLS           4           0  VIA-Auto-Regressive   rmse   \n",
       "92                LLS           2           0  VIA-Auto-Regressive   rmse   \n",
       "91                LLS           1           0  VIA-Auto-Regressive   rmse   \n",
       "90                LLS           0           0  VIA-Auto-Regressive   rmse   \n",
       "93                LLS           3           0  VIA-Auto-Regressive   rmse   \n",
       "75                BNN           0           0  VIA-Auto-Regressive   rmse   \n",
       "115               SVR           0           0  VIA-Auto-Regressive   rmse   \n",
       "116               SVR           1           0  VIA-Auto-Regressive   rmse   \n",
       "117               SVR           2           0  VIA-Auto-Regressive   rmse   \n",
       "119               SVR           4           0  VIA-Auto-Regressive   rmse   \n",
       "118               SVR           3           0  VIA-Auto-Regressive   rmse   \n",
       "77                BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "78                BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "79                BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "76                BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "\n",
       "        value  \n",
       "107  1.071414  \n",
       "106  1.071432  \n",
       "109  1.071432  \n",
       "108  1.071432  \n",
       "105  1.071432  \n",
       "144  1.452379  \n",
       "95   1.473143  \n",
       "143  1.527340  \n",
       "124  1.566904  \n",
       "141  1.586210  \n",
       "99   1.596513  \n",
       "140  1.644923  \n",
       "123  1.652519  \n",
       "121  1.709073  \n",
       "98   1.709599  \n",
       "142  1.721203  \n",
       "134  1.730687  \n",
       "132  1.734244  \n",
       "122  1.743470  \n",
       "131  1.748766  \n",
       "97   1.767553  \n",
       "129  1.769242  \n",
       "128  1.769242  \n",
       "126  1.769242  \n",
       "127  1.769242  \n",
       "125  1.769242  \n",
       "148  1.799606  \n",
       "145  1.799606  \n",
       "146  1.799606  \n",
       "147  1.799606  \n",
       "..        ...  \n",
       "114  2.704015  \n",
       "113  2.704015  \n",
       "111  2.704015  \n",
       "110  2.704015  \n",
       "83   2.738077  \n",
       "139  3.502541  \n",
       "137  3.502541  \n",
       "136  3.502541  \n",
       "135  3.502541  \n",
       "138  3.502541  \n",
       "100  3.598781  \n",
       "103  3.598781  \n",
       "102  3.598781  \n",
       "104  3.598781  \n",
       "101  3.598781  \n",
       "94   3.956775  \n",
       "92   3.956775  \n",
       "91   3.956775  \n",
       "90   3.956775  \n",
       "93   3.956775  \n",
       "75   4.415092  \n",
       "115  4.440525  \n",
       "116  4.440525  \n",
       "117  4.440525  \n",
       "119  4.440525  \n",
       "118  4.440525  \n",
       "77   4.986437  \n",
       "78   5.155038  \n",
       "79   5.214373  \n",
       "76   5.307231  \n",
       "\n",
       "[75 rows x 6 columns]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('rmse').groupby('case').get_group('VIA-Auto-Regressive')\n",
    "dfplot.sort_values(by='value')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.catplot(x='algo', y='value', hue='case', data=df.groupby('metric').get_group('rmse'),\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "#    ax.set_ylim(0.0, 3.0)\n",
    "    #ax.set_ylim(0.0, 5.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=1.071414, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_via_rmse.svg', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>255</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>258</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>259</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>257</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>239</th>\n",
       "      <td>GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>235</th>\n",
       "      <td>GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>236</th>\n",
       "      <td>GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>237</th>\n",
       "      <td>GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>238</th>\n",
       "      <td>GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>279</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>278</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>277</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>276</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>275</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>298</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>299</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>295</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>296</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>297</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>253</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>250</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>251</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>252</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>254</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>245</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.552599</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>261</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>260</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>264</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.391292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>232</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.423748</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>230</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.513202</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>233</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.551025</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>294</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.933715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>292</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.451212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>272</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.776870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>248</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.792806</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>234</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.922922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>273</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.935937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>282</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.542103</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>291</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.626632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>284</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.761417</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>271</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.811375</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>281</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.872858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>246</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.966481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>283</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>6.728299</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>247</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>7.179663</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>270</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>9.188879</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>280</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>12.949484</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>265</th>\n",
       "      <td>SVR</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>240</th>\n",
       "      <td>LLS</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>241</th>\n",
       "      <td>LLS</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>242</th>\n",
       "      <td>LLS</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>267</th>\n",
       "      <td>SVR</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>268</th>\n",
       "      <td>SVR</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>243</th>\n",
       "      <td>LLS</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>269</th>\n",
       "      <td>SVR</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>244</th>\n",
       "      <td>LLS</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>266</th>\n",
       "      <td>SVR</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>75 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                 algo  repetition  output_dim                 case metric  \\\n",
       "255              SPGP           0           0  VIA-Auto-Regressive   nllh   \n",
       "256              SPGP           1           0  VIA-Auto-Regressive   nllh   \n",
       "258              SPGP           3           0  VIA-Auto-Regressive   nllh   \n",
       "259              SPGP           4           0  VIA-Auto-Regressive   nllh   \n",
       "257              SPGP           2           0  VIA-Auto-Regressive   nllh   \n",
       "239                GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "235                GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "236                GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "237                GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "238                GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "279            SVR-GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "278            SVR-GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "277            SVR-GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "276            SVR-GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "275            SVR-GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "298         it-SVR-GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "299         it-SVR-GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "295         it-SVR-GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "296         it-SVR-GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "297         it-SVR-GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "253            LLS-GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "250            LLS-GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "251            LLS-GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "252            LLS-GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "254            LLS-GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "245           LLS-BNN           0           0  VIA-Auto-Regressive   nllh   \n",
       "261  SPGP_from_zeroes           1           0  VIA-Auto-Regressive   nllh   \n",
       "260  SPGP_from_zeroes           0           0  VIA-Auto-Regressive   nllh   \n",
       "264  SPGP_from_zeroes           4           0  VIA-Auto-Regressive   nllh   \n",
       "263  SPGP_from_zeroes           3           0  VIA-Auto-Regressive   nllh   \n",
       "..                ...         ...         ...                  ...    ...   \n",
       "231           BaMbANN           1           0  VIA-Auto-Regressive   nllh   \n",
       "232           BaMbANN           2           0  VIA-Auto-Regressive   nllh   \n",
       "230           BaMbANN           0           0  VIA-Auto-Regressive   nllh   \n",
       "233           BaMbANN           3           0  VIA-Auto-Regressive   nllh   \n",
       "294        it-SVR-BNN           4           0  VIA-Auto-Regressive   nllh   \n",
       "292        it-SVR-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "272           SVR-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "248           LLS-BNN           3           0  VIA-Auto-Regressive   nllh   \n",
       "234           BaMbANN           4           0  VIA-Auto-Regressive   nllh   \n",
       "273           SVR-BNN           3           0  VIA-Auto-Regressive   nllh   \n",
       "282        it-LLS-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "291        it-SVR-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "284        it-LLS-BNN           4           0  VIA-Auto-Regressive   nllh   \n",
       "271           SVR-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "281        it-LLS-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "246           LLS-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "283        it-LLS-BNN           3           0  VIA-Auto-Regressive   nllh   \n",
       "247           LLS-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "270           SVR-BNN           0           0  VIA-Auto-Regressive   nllh   \n",
       "280        it-LLS-BNN           0           0  VIA-Auto-Regressive   nllh   \n",
       "265               SVR           0           0  VIA-Auto-Regressive   nllh   \n",
       "240               LLS           0           0  VIA-Auto-Regressive   nllh   \n",
       "241               LLS           1           0  VIA-Auto-Regressive   nllh   \n",
       "242               LLS           2           0  VIA-Auto-Regressive   nllh   \n",
       "267               SVR           2           0  VIA-Auto-Regressive   nllh   \n",
       "268               SVR           3           0  VIA-Auto-Regressive   nllh   \n",
       "243               LLS           3           0  VIA-Auto-Regressive   nllh   \n",
       "269               SVR           4           0  VIA-Auto-Regressive   nllh   \n",
       "244               LLS           4           0  VIA-Auto-Regressive   nllh   \n",
       "266               SVR           1           0  VIA-Auto-Regressive   nllh   \n",
       "\n",
       "         value  \n",
       "255   1.594907  \n",
       "256   1.594907  \n",
       "258   1.594907  \n",
       "259   1.594907  \n",
       "257   1.594917  \n",
       "239   2.091144  \n",
       "235   2.091144  \n",
       "236   2.091144  \n",
       "237   2.091144  \n",
       "238   2.091144  \n",
       "279   2.304182  \n",
       "278   2.304182  \n",
       "277   2.304182  \n",
       "276   2.304182  \n",
       "275   2.304182  \n",
       "298   2.350965  \n",
       "299   2.350965  \n",
       "295   2.350965  \n",
       "296   2.350965  \n",
       "297   2.350965  \n",
       "253   2.516800  \n",
       "250   2.516800  \n",
       "251   2.516800  \n",
       "252   2.516800  \n",
       "254   2.516800  \n",
       "245   2.552599  \n",
       "261   2.555765  \n",
       "260   2.555765  \n",
       "264   2.555765  \n",
       "263   2.555765  \n",
       "..         ...  \n",
       "231   3.391292  \n",
       "232   3.423748  \n",
       "230   3.513202  \n",
       "233   3.551025  \n",
       "294   3.933715  \n",
       "292   4.451212  \n",
       "272   4.776870  \n",
       "248   4.792806  \n",
       "234   4.922922  \n",
       "273   4.935937  \n",
       "282   5.542103  \n",
       "291   5.626632  \n",
       "284   5.761417  \n",
       "271   5.811375  \n",
       "281   5.872858  \n",
       "246   5.966481  \n",
       "283   6.728299  \n",
       "247   7.179663  \n",
       "270   9.188879  \n",
       "280  12.949484  \n",
       "265        inf  \n",
       "240        inf  \n",
       "241        inf  \n",
       "242        inf  \n",
       "267        inf  \n",
       "268        inf  \n",
       "243        inf  \n",
       "269        inf  \n",
       "244        inf  \n",
       "266        inf  \n",
       "\n",
       "[75 rows x 6 columns]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('nllh').groupby('case').get_group('VIA-Auto-Regressive')\n",
    "dfplot.sort_values(by='value')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sebastian/software/conda37/envs/plotting/lib/python3.7/site-packages/numpy/core/_methods.py:117: RuntimeWarning: invalid value encountered in subtract\n",
      "  x = asanyarray(arr - arrmean)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.catplot(x='algo', y='value', hue='case', data=df.groupby('metric').get_group('nllh'),\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "#    ax.set_ylim(0.0, 3.0)\n",
    "    #ax.set_ylim(0.0, 5.0)\n",
    "    ax.set_ylabel('nllh')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=1.594907, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_via_nllh.svg', bbox_inches = \"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> 19_TechReport_SemiParametricModelling-master (copy)/scripts/parametric_models/export_model_2_txt.py <==
#!/usr/bin/env

import sympy
import sympy_ffnn.utils as utils
import yaml
import argparse
import logging
logging.basicConfig(level=logging.ERROR)

parser = argparse.ArgumentParser(description='Process some integers.')
parser.add_argument('config', type=str, help='config of model to export')
args = parser.parse_args()

with open(args.config, 'r') as f:
    config = yaml.load(f.read())

class_ = utils.import_class_from_string(config['name'])
model = class_(**config['parameters'])

f_list, input_symbol_array, coeff_symbol_array, linear_in_parameters = model()

print ("### Model exported from: {}".format(args.config))
print ()

if linear_in_parameters:
    ss = """### linear_in_parameters: True
###
### This is a linear-in-parameters model. It computes the
### output as matrix product Phi(x)*w with w being the
### vector of model coefficients, x the vector of inputs
### for computing the regressor matrix Phi and y the output
### vector:
###
### y = Phi(x)*w
###
"""
    print (ss)
    print ()

print ('### Input Symbols (==x)\n###')
print (input_symbol_array)
print ()

print ('### Coefficient Names (just some names to put on w)\n###')
print (coeff_symbol_array)
print ()

print ('### Phi matrix: Phi[i,j] == Phi_i_j\n###')
for j in range(len(f_list)):
    row = f_list[j]
    for i in range(len(row)):
        #print ('Phi_{}_{} ='.format(j, i), row[i])
        print ('Phi_{}_{} ='.format(j, i), row[i].subs([('x_zeroes', 0.0), ('x_ones', 1.0)]))


==> 19_TechReport_SemiParametricModelling-master (copy)/scripts/split_in_outputdim.py <==
#!/usr/bin/env python
import pandas as pd
import os

import argparse

parser = argparse.ArgumentParser(description='')
parser.add_argument('infile', type=str, help='input file to split')
parser.add_argument('outdir', type=str, help='output dir')

args = parser.parse_args()

df = pd.read_csv(args.infile)
df['algo'] = df['algo'].str.replace('_', '-')

filename, ext = os.path.splitext(os.path.basename(args.infile))
for dim, group in df.groupby('outputdim'):
    group.drop('outputdim', axis='columns').to_csv(os.path.join(args.outdir, filename+'_dim_{}'.format(dim)+ext), header=True, index=False, float_format='%.2f', na_rep='-')


==> scripts/analysis_simdyn.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  39.107895  7.366497  SimDyn-Ll-Interpolation   \n",
      "1  BNN           0           1   6.396166  3.310851  SimDyn-Ll-Interpolation   \n",
      "2  BNN           0           2   1.045454  1.882630  SimDyn-Ll-Interpolation   \n",
      "3  BNN           1           0  38.963009  6.853614  SimDyn-Ll-Interpolation   \n",
      "4  BNN           1           1   6.104437  3.273491  SimDyn-Ll-Interpolation   \n",
      "\n",
      "  mismatch  \n",
      "0    local  \n",
      "1    local  \n",
      "2    local  \n",
      "3    local  \n",
      "4    local  \n",
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  33.213280  5.856776  SimDyn-Ll-Extrapolation   \n",
      "1  BNN           0           1   6.415014  3.312526  SimDyn-Ll-Extrapolation   \n",
      "2  BNN           0           2   1.063563  1.858105  SimDyn-Ll-Extrapolation   \n",
      "3  BNN           1           0  33.660040  5.753935  SimDyn-Ll-Extrapolation   \n",
      "4  BNN           1           1   6.594949  3.358653  SimDyn-Ll-Extrapolation   \n",
      "\n",
      "  mismatch  \n",
      "0    local  \n",
      "1    local  \n",
      "2    local  \n",
      "3    local  \n",
      "4    local  \n",
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  42.005136  7.187930  SimDyn-Gl-Interpolation   \n",
      "1  BNN           0           1  15.084383  4.873587  SimDyn-Gl-Interpolation   \n",
      "2  BNN           0           2  13.701145  8.449543  SimDyn-Gl-Interpolation   \n",
      "3  BNN           1           0  41.992378  7.370625  SimDyn-Gl-Interpolation   \n",
      "4  BNN           1           1  15.338817  4.871751  SimDyn-Gl-Interpolation   \n",
      "\n",
      "  mismatch  \n",
      "0   global  \n",
      "1   global  \n",
      "2   global  \n",
      "3   global  \n",
      "4   global  \n",
      "  algo  repetition  output_dim       rmse      nllh                     case  \\\n",
      "0  BNN           0           0  37.942623  6.253599  SimDyn-Gl-Extrapolation   \n",
      "1  BNN           0           1  15.341567  4.883401  SimDyn-Gl-Extrapolation   \n",
      "2  BNN           0           2  13.840731  9.233002  SimDyn-Gl-Extrapolation   \n",
      "3  BNN           1           0  36.481880  5.981603  SimDyn-Gl-Extrapolation   \n",
      "4  BNN           1           1  15.105471  4.694658  SimDyn-Gl-Extrapolation   \n",
      "\n",
      "  mismatch  \n",
      "0   global  \n",
      "1   global  \n",
      "2   global  \n",
      "3   global  \n",
      "4   global  \n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import os\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context('paper', rc={\"font.size\":12,\n",
    "                             \"axes.titlesize\":12,\n",
    "                             \"axes.labelsize\":12,\n",
    "                             \"xtick.labelsize\":10,\n",
    "                             \"ytick.labelsize\":10,\n",
    "                             \"legend.fontsize\":10})\n",
    "\n",
    "files = ['./stats_exp_interp_SENSING_dist_local.pkl.noaggregate',\n",
    "         './stats_exp_extrap_SENSING_dist_local.pkl.noaggregate',\n",
    "         './stats_exp_interp_SENSING.pkl.noaggregate',\n",
    "         './stats_exp_extrap_SENSING.pkl.noaggregate']\n",
    "cases = ['SimDyn-Ll-Interpolation',\n",
    "         'SimDyn-Ll-Extrapolation',\n",
    "         'SimDyn-Gl-Interpolation',\n",
    "         'SimDyn-Gl-Extrapolation']\n",
    "mismatches = ['local',\n",
    "              'local',\n",
    "              'global',\n",
    "              'global']\n",
    "\n",
    "dfs = []\n",
    "for file, case, mismatch in zip(files, cases, mismatches):\n",
    "    df = pd.read_pickle(file)\n",
    "    df['case'] = case\n",
    "    df['mismatch'] = mismatch\n",
    "    print(df.head())\n",
    "    dfs.append(df)\n",
    "\n",
    "dfall = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "\n",
    "df = dfall.melt(id_vars=['algo', 'repetition', 'output_dim', 'case', 'mismatch'], var_name='metric')\n",
    "#df = dfall\n",
    "\n",
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS-simulated', 'LLS-prior', 'LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'GP-SepKer', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'LLS-GP-SepKer', 'it-LLS-GP', 'SVR-GP', 'SVR-GP-SepKer', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'SPGP-SepKer', 'BaMbANN', 'SPGP-from-ones']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1455.25x648 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.catplot(x='algo', y='value', hue='case', row='output_dim', col='mismatch', data=df.groupby('metric').get_group('rmse'),\n",
    "                height=3, aspect=3, ci='sd', kind='bar', sharey='row',\n",
    "                order=full_algo_order)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>mismatch</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>447</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.994113</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>450</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996021</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>453</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996450</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>456</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996450</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>459</th>\n",
       "      <td>SPGP-from-ones</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>23.996450</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>429</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>417</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759943</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>423</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759943</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>420</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.759943</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>426</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>24.766034</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>312</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>25.018994</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>315</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>25.980712</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>384</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>31.220907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>387</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>31.220907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>390</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Ll-Extrapolation</td>\n",
       "      <td>local</td>\n",
       "      <td>rmse</td>\n",
       "      <td>31.220907</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "               algo  repetition  output_dim                     case mismatch  \\\n",
       "447  SPGP-from-ones           0           0  SimDyn-Ll-Extrapolation    local   \n",
       "450  SPGP-from-ones           1           0  SimDyn-Ll-Extrapolation    local   \n",
       "453  SPGP-from-ones           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "456  SPGP-from-ones           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "459  SPGP-from-ones           4           0  SimDyn-Ll-Extrapolation    local   \n",
       "429            SPGP           4           0  SimDyn-Ll-Extrapolation    local   \n",
       "417            SPGP           0           0  SimDyn-Ll-Extrapolation    local   \n",
       "423            SPGP           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "420            SPGP           1           0  SimDyn-Ll-Extrapolation    local   \n",
       "426            SPGP           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "312         BaMbANN           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "315         BaMbANN           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "384          LLS-GP           1           0  SimDyn-Ll-Extrapolation    local   \n",
       "387          LLS-GP           2           0  SimDyn-Ll-Extrapolation    local   \n",
       "390          LLS-GP           3           0  SimDyn-Ll-Extrapolation    local   \n",
       "\n",
       "    metric      value  \n",
       "447   rmse  23.994113  \n",
       "450   rmse  23.996021  \n",
       "453   rmse  23.996450  \n",
       "456   rmse  23.996450  \n",
       "459   rmse  23.996450  \n",
       "429   rmse  24.759163  \n",
       "417   rmse  24.759943  \n",
       "423   rmse  24.759943  \n",
       "420   rmse  24.759943  \n",
       "426   rmse  24.766034  \n",
       "312   rmse  25.018994  \n",
       "315   rmse  25.980712  \n",
       "384   rmse  31.220907  \n",
       "387   rmse  31.220907  \n",
       "390   rmse  31.220907  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'GP-SepKer', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'LLS-GP-SepKer', 'it-LLS-GP', 'SVR-GP', 'SVR-GP-SepKer', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'SPGP-SepKer', 'BaMbANN', 'SPGP-from-ones']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)\n",
    "\n",
    "dfplot = df.groupby(['metric','mismatch','output_dim']).get_group(('rmse','local',0))\n",
    "display(dfplot.groupby('case').get_group('SimDyn-Ll-Extrapolation').sort_values(by='value').head(15))\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey='row',\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 70.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=23.994113, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "\n",
    "plt.savefig('../images-src/bar_plot_simdyn_ll_rmse.svg', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>mismatch</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1014</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254801</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1017</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254810</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1023</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254817</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1026</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254822</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1020</th>\n",
       "      <td>SPGP-SepKer</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.254843</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1005</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.505700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>999</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1008</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1011</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1002</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>27.534749</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>963</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.369003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>966</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>969</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>975</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>972</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>SimDyn-Gl-Extrapolation</td>\n",
       "      <td>global</td>\n",
       "      <td>rmse</td>\n",
       "      <td>29.914093</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             algo  repetition  output_dim                     case mismatch  \\\n",
       "1014  SPGP-SepKer           0           0  SimDyn-Gl-Extrapolation   global   \n",
       "1017  SPGP-SepKer           1           0  SimDyn-Gl-Extrapolation   global   \n",
       "1023  SPGP-SepKer           3           0  SimDyn-Gl-Extrapolation   global   \n",
       "1026  SPGP-SepKer           4           0  SimDyn-Gl-Extrapolation   global   \n",
       "1020  SPGP-SepKer           2           0  SimDyn-Gl-Extrapolation   global   \n",
       "1005         SPGP           2           0  SimDyn-Gl-Extrapolation   global   \n",
       "999          SPGP           0           0  SimDyn-Gl-Extrapolation   global   \n",
       "1008         SPGP           3           0  SimDyn-Gl-Extrapolation   global   \n",
       "1011         SPGP           4           0  SimDyn-Gl-Extrapolation   global   \n",
       "1002         SPGP           1           0  SimDyn-Gl-Extrapolation   global   \n",
       "963        LLS-GP           0           0  SimDyn-Gl-Extrapolation   global   \n",
       "966        LLS-GP           1           0  SimDyn-Gl-Extrapolation   global   \n",
       "969        LLS-GP           2           0  SimDyn-Gl-Extrapolation   global   \n",
       "975        LLS-GP           4           0  SimDyn-Gl-Extrapolation   global   \n",
       "972        LLS-GP           3           0  SimDyn-Gl-Extrapolation   global   \n",
       "\n",
       "     metric      value  \n",
       "1014   rmse  27.254801  \n",
       "1017   rmse  27.254810  \n",
       "1023   rmse  27.254817  \n",
       "1026   rmse  27.254822  \n",
       "1020   rmse  27.254843  \n",
       "1005   rmse  27.505700  \n",
       "999    rmse  27.534749  \n",
       "1008   rmse  27.534749  \n",
       "1011   rmse  27.534749  \n",
       "1002   rmse  27.534749  \n",
       "963    rmse  29.369003  \n",
       "966    rmse  29.914093  \n",
       "969    rmse  29.914093  \n",
       "975    rmse  29.914093  \n",
       "972    rmse  29.914093  "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'GP-SepKer', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'LLS-GP-SepKer', 'it-LLS-GP', 'SVR-GP', 'SVR-GP-SepKer', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'SPGP-SepKer', 'BaMbANN', 'SPGP-from-ones']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)\n",
    "\n",
    "dfplot = df.groupby(['metric','mismatch','output_dim']).get_group(('rmse','global',0))\n",
    "display(dfplot.groupby('case').get_group('SimDyn-Gl-Extrapolation').sort_values(by='value').head(15))\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey='row',\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 70.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=27.254801, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_simdyn_gl_rmse.svg', bbox_inches = \"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/analysis_toy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  algo  repetition  output_dim      rmse      nllh               case\n",
      "0  BNN           0           0  0.950843  2.303661  Toy-Interpolation\n",
      "1  BNN           1           0  0.974718  2.520639  Toy-Interpolation\n",
      "2  BNN           2           0  0.950061  2.835960  Toy-Interpolation\n",
      "3  BNN           3           0  0.945918  3.107084  Toy-Interpolation\n",
      "4  BNN           4           0  0.990105  2.913012  Toy-Interpolation\n",
      "  algo  repetition  output_dim      rmse       nllh               case\n",
      "0  BNN           0           0  4.810086  17.107770  Toy-Extrapolation\n",
      "1  BNN           1           0  4.663202  21.280992  Toy-Extrapolation\n",
      "2  BNN           2           0  6.780467  28.045603  Toy-Extrapolation\n",
      "3  BNN           3           0  5.000855  16.806991  Toy-Extrapolation\n",
      "4  BNN           4           0  6.782635  29.193151  Toy-Extrapolation\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import os\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context('paper', rc={\"font.size\":12,\n",
    "                             \"axes.titlesize\":12,\n",
    "                             \"axes.labelsize\":12,\n",
    "                             \"xtick.labelsize\":10,\n",
    "                             \"ytick.labelsize\":10,\n",
    "                             \"legend.fontsize\":10})\n",
    "\n",
    "files = ['./stats_exp_interp_w_noise.pkl.noaggregate',\n",
    "         './stats_exp_extrap_w_noise.pkl.noaggregate']\n",
    "cases = ['Toy-Interpolation',\n",
    "         'Toy-Extrapolation']\n",
    "# mismatches = ['local',\n",
    "#               'local',\n",
    "#               'global',\n",
    "#               'global']\n",
    "\n",
    "dfs = []\n",
    "for file, case in zip(files, cases):\n",
    "    df = pd.read_pickle(file)\n",
    "    df['case'] = case\n",
    "#     df['mismatch'] = mismatch\n",
    "    print(df.head())\n",
    "    dfs.append(df)\n",
    "\n",
    "dfall = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "\n",
    "df = dfall.melt(id_vars=['algo', 'repetition', 'output_dim', 'case'], var_name='metric')\n",
    "#df = dfall\n",
    "\n",
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'it-LLS-GP', 'SVR-GP', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'BaMbANN']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>114</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.605766</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>117</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>115</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>116</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>118</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>119</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.685078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>107</th>\n",
       "      <td>SVR</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>109</th>\n",
       "      <td>SVR</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>105</th>\n",
       "      <td>SVR</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>106</th>\n",
       "      <td>SVR</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>108</th>\n",
       "      <td>SVR</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.699992</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>124</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.715961</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>121</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.720572</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>139</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>138</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>136</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.734664</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>113</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.787139</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>133</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.791991</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>131</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.845173</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>120</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.883059</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>110</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.892695</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>130</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.893049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>111</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.918130</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>132</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>0.925152</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.067764</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>123</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.130690</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>134</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.150602</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>102</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.209510</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>127</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.552300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>98</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>95</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>99</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>96</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>97</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.565627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>92</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.624598</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>88</th>\n",
       "      <td>LLS</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>87</th>\n",
       "      <td>LLS</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>86</th>\n",
       "      <td>LLS</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>85</th>\n",
       "      <td>LLS</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>89</th>\n",
       "      <td>LLS</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.631717</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>78</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.097520</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>79</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.689526</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>91</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.781747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>93</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.886423</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.081067</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>122</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.209289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.663202</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>70</th>\n",
       "      <td>BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.810086</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>73</th>\n",
       "      <td>BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.000855</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>72</th>\n",
       "      <td>BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>6.780467</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>74</th>\n",
       "      <td>BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>6.782635</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>6.834377</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>76</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>7.245158</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>81</th>\n",
       "      <td>GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>83</th>\n",
       "      <td>GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>84</th>\n",
       "      <td>GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>82</th>\n",
       "      <td>GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>Toy-Extrapolation</td>\n",
       "      <td>rmse</td>\n",
       "      <td>17.662489</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>70 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           algo  repetition  output_dim               case metric      value\n",
       "114     SVR-BNN           4           0  Toy-Extrapolation   rmse   0.605766\n",
       "117      SVR-GP           2           0  Toy-Extrapolation   rmse   0.685078\n",
       "115      SVR-GP           0           0  Toy-Extrapolation   rmse   0.685078\n",
       "116      SVR-GP           1           0  Toy-Extrapolation   rmse   0.685078\n",
       "118      SVR-GP           3           0  Toy-Extrapolation   rmse   0.685078\n",
       "119      SVR-GP           4           0  Toy-Extrapolation   rmse   0.685078\n",
       "107         SVR           2           0  Toy-Extrapolation   rmse   0.699992\n",
       "109         SVR           4           0  Toy-Extrapolation   rmse   0.699992\n",
       "105         SVR           0           0  Toy-Extrapolation   rmse   0.699992\n",
       "106         SVR           1           0  Toy-Extrapolation   rmse   0.699992\n",
       "108         SVR           3           0  Toy-Extrapolation   rmse   0.699992\n",
       "124  it-LLS-BNN           4           0  Toy-Extrapolation   rmse   0.715961\n",
       "121  it-LLS-BNN           1           0  Toy-Extrapolation   rmse   0.720572\n",
       "139   it-SVR-GP           4           0  Toy-Extrapolation   rmse   0.734664\n",
       "137   it-SVR-GP           2           0  Toy-Extrapolation   rmse   0.734664\n",
       "138   it-SVR-GP           3           0  Toy-Extrapolation   rmse   0.734664\n",
       "135   it-SVR-GP           0           0  Toy-Extrapolation   rmse   0.734664\n",
       "136   it-SVR-GP           1           0  Toy-Extrapolation   rmse   0.734664\n",
       "113     SVR-BNN           3           0  Toy-Extrapolation   rmse   0.787139\n",
       "133  it-SVR-BNN           3           0  Toy-Extrapolation   rmse   0.791991\n",
       "131  it-SVR-BNN           1           0  Toy-Extrapolation   rmse   0.845173\n",
       "120  it-LLS-BNN           0           0  Toy-Extrapolation   rmse   0.883059\n",
       "110     SVR-BNN           0           0  Toy-Extrapolation   rmse   0.892695\n",
       "130  it-SVR-BNN           0           0  Toy-Extrapolation   rmse   0.893049\n",
       "111     SVR-BNN           1           0  Toy-Extrapolation   rmse   0.918130\n",
       "132  it-SVR-BNN           2           0  Toy-Extrapolation   rmse   0.925152\n",
       "90      LLS-BNN           0           0  Toy-Extrapolation   rmse   1.067764\n",
       "123  it-LLS-BNN           3           0  Toy-Extrapolation   rmse   1.130690\n",
       "134  it-SVR-BNN           4           0  Toy-Extrapolation   rmse   1.150602\n",
       "102        SPGP           2           0  Toy-Extrapolation   rmse   1.209510\n",
       "..          ...         ...         ...                ...    ...        ...\n",
       "127   it-LLS-GP           2           0  Toy-Extrapolation   rmse   1.552300\n",
       "98       LLS-GP           3           0  Toy-Extrapolation   rmse   1.565627\n",
       "95       LLS-GP           0           0  Toy-Extrapolation   rmse   1.565627\n",
       "99       LLS-GP           4           0  Toy-Extrapolation   rmse   1.565627\n",
       "96       LLS-GP           1           0  Toy-Extrapolation   rmse   1.565627\n",
       "97       LLS-GP           2           0  Toy-Extrapolation   rmse   1.565627\n",
       "92      LLS-BNN           2           0  Toy-Extrapolation   rmse   1.624598\n",
       "88          LLS           3           0  Toy-Extrapolation   rmse   1.631717\n",
       "87          LLS           2           0  Toy-Extrapolation   rmse   1.631717\n",
       "86          LLS           1           0  Toy-Extrapolation   rmse   1.631717\n",
       "85          LLS           0           0  Toy-Extrapolation   rmse   1.631717\n",
       "89          LLS           4           0  Toy-Extrapolation   rmse   1.631717\n",
       "78      BaMbANN           3           0  Toy-Extrapolation   rmse   2.097520\n",
       "79      BaMbANN           4           0  Toy-Extrapolation   rmse   2.689526\n",
       "91      LLS-BNN           1           0  Toy-Extrapolation   rmse   2.781747\n",
       "93      LLS-BNN           3           0  Toy-Extrapolation   rmse   2.886423\n",
       "77      BaMbANN           2           0  Toy-Extrapolation   rmse   3.081067\n",
       "122  it-LLS-BNN           2           0  Toy-Extrapolation   rmse   3.209289\n",
       "71          BNN           1           0  Toy-Extrapolation   rmse   4.663202\n",
       "70          BNN           0           0  Toy-Extrapolation   rmse   4.810086\n",
       "73          BNN           3           0  Toy-Extrapolation   rmse   5.000855\n",
       "72          BNN           2           0  Toy-Extrapolation   rmse   6.780467\n",
       "74          BNN           4           0  Toy-Extrapolation   rmse   6.782635\n",
       "75      BaMbANN           0           0  Toy-Extrapolation   rmse   6.834377\n",
       "76      BaMbANN           1           0  Toy-Extrapolation   rmse   7.245158\n",
       "81           GP           1           0  Toy-Extrapolation   rmse  17.662489\n",
       "83           GP           3           0  Toy-Extrapolation   rmse  17.662489\n",
       "84           GP           4           0  Toy-Extrapolation   rmse  17.662489\n",
       "80           GP           0           0  Toy-Extrapolation   rmse  17.662489\n",
       "82           GP           2           0  Toy-Extrapolation   rmse  17.662489\n",
       "\n",
       "[70 rows x 6 columns]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('rmse').groupby('case').get_group('Toy-Extrapolation')\n",
    "dfplot.sort_values(by='value')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('rmse')\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "df.groupby('metric').get_group('rmse')\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 5.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=0.685078, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "    #ax.tick_params(labelsize=14)\n",
    "    #ax.legend_params(labelsize=14)\n",
    "\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_toy_rmse.svg', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sebastian/software/conda37/envs/plotting/lib/python3.7/site-packages/numpy/core/_methods.py:117: RuntimeWarning: invalid value encountered in subtract\n",
      "  x = asanyarray(arr - arrmean)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 664.109x216 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('nllh')\n",
    "g = sns.catplot(x='algo', y='value', hue='case', data=dfplot,\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order)\n",
    "print (type(g))\n",
    "df.groupby('metric').get_group('rmse')\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "    ax.set_ylim(0.0, 3.0)\n",
    "    ax.set_ylabel('nllh')\n",
    "    ax.set_xlabel('method')\n",
    "    #ax.axhline(y=0.685078, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_toy_nllh.svg', bbox_inches = \"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/analysis_via.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  algo  repetition  output_dim      rmse      nllh               case\n",
      "0  BNN           0           0  4.764887  3.006238  VIA-Instantaneous\n",
      "1  BNN           1           0  3.263524  2.890635  VIA-Instantaneous\n",
      "2  BNN           2           0  4.288483  2.956175  VIA-Instantaneous\n",
      "3  BNN           3           0  3.380763  2.838157  VIA-Instantaneous\n",
      "4  BNN           4           0  4.126763  2.879386  VIA-Instantaneous\n",
      "         algo  repetition  output_dim     rmse      nllh               case\n",
      "70  it-SVR-GP           0           0  3.96646  2.812293  VIA-Instantaneous\n",
      "71  it-SVR-GP           1           0  3.96646  2.812293  VIA-Instantaneous\n",
      "72  it-SVR-GP           2           0  3.96646  2.812293  VIA-Instantaneous\n",
      "73  it-SVR-GP           3           0  3.96646  2.812293  VIA-Instantaneous\n",
      "74  it-SVR-GP           4           0  3.96646  2.812293  VIA-Instantaneous\n",
      "  algo  repetition  output_dim      rmse      nllh                 case\n",
      "0  BNN           0           0  4.415092  2.992795  VIA-Auto-Regressive\n",
      "1  BNN           1           0  5.307231  3.085351  VIA-Auto-Regressive\n",
      "2  BNN           2           0  4.986437  2.982122  VIA-Auto-Regressive\n",
      "3  BNN           3           0  5.155038  3.041252  VIA-Auto-Regressive\n",
      "4  BNN           4           0  5.214373  3.018683  VIA-Auto-Regressive\n",
      "         algo  repetition  output_dim      rmse      nllh                 case\n",
      "70  it-SVR-GP           0           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "71  it-SVR-GP           1           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "72  it-SVR-GP           2           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "73  it-SVR-GP           3           0  1.799606  2.350965  VIA-Auto-Regressive\n",
      "74  it-SVR-GP           4           0  1.799606  2.350965  VIA-Auto-Regressive\n"
     ]
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import os\n",
    "\n",
    "sns.set()\n",
    "sns.set_style(\"whitegrid\")\n",
    "sns.set_context('paper', rc={\"font.size\":12,\n",
    "                             \"axes.titlesize\":12,\n",
    "                             \"axes.labelsize\":12,\n",
    "                             \"xtick.labelsize\":10,\n",
    "                             \"ytick.labelsize\":10,\n",
    "                             \"legend.fontsize\":10})\n",
    "\n",
    "files = ['./stats_instant.pkl.noaggregate',\n",
    "         './stats_ar.pkl.noaggregate']\n",
    "cases = ['VIA-Instantaneous',\n",
    "         'VIA-Auto-Regressive']\n",
    "# mismatches = ['local',\n",
    "#               'local',\n",
    "#               'global',\n",
    "#               'global']\n",
    "\n",
    "dfs = []\n",
    "for file, case in zip(files, cases):\n",
    "    df = pd.read_pickle(file)\n",
    "    df['case'] = case\n",
    "#     df['mismatch'] = mismatch\n",
    "    print(df.head())\n",
    "    print(df.tail())\n",
    "    dfs.append(df)\n",
    "\n",
    "dfall = pd.concat(dfs, axis=0, ignore_index=True)\n",
    "\n",
    "df = dfall.melt(id_vars=['algo', 'repetition', 'output_dim', 'case'], var_name='metric')\n",
    "#df = dfall\n",
    "\n",
    "algo_groups = dict()\n",
    "algo_groups['model-only'] = ['LLS', 'SVR']\n",
    "algo_groups['model-free-only'] = ['GP', 'BNN']\n",
    "algo_groups['sequential semi-parametric'] = ['LLS-GP', 'it-LLS-GP', 'SVR-GP', 'it-SVR-GP', 'LLS-BNN', 'it-LLS-BNN', 'SVR-BNN', 'it-SVR-BNN']\n",
    "algo_groups['joint semi-parametric'] = ['SPGP', 'BaMbANN', 'SPGP_from_zeroes']\n",
    "\n",
    "group_order = ['model-only', 'model-free-only', 'sequential semi-parametric', 'joint semi-parametric']\n",
    "\n",
    "full_algo_order = []\n",
    "for i, group in enumerate(group_order):\n",
    "    for algo in algo_groups[group]:\n",
    "        full_algo_order.append(algo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>107</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071414</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>106</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>109</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>108</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>105</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.071432</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>144</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.452379</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>95</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.473143</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>143</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.527340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>124</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.566904</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>141</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.586210</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>99</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.596513</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>140</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.644923</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>123</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.652519</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>121</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.709073</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>98</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.709599</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>142</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.721203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>134</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.730687</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>132</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.734244</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>122</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.743470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>131</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.748766</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>97</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.767553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>129</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>128</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>126</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>127</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>125</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.769242</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>148</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>145</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>146</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>147</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>1.799606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>114</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>113</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>111</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>110</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.704015</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>83</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>2.738077</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>139</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>137</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>136</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>135</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>138</th>\n",
       "      <td>it-LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.502541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>100</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>103</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>102</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>104</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>101</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.598781</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>94</th>\n",
       "      <td>LLS</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>92</th>\n",
       "      <td>LLS</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>91</th>\n",
       "      <td>LLS</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>90</th>\n",
       "      <td>LLS</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>93</th>\n",
       "      <td>LLS</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>3.956775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75</th>\n",
       "      <td>BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.415092</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>115</th>\n",
       "      <td>SVR</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>116</th>\n",
       "      <td>SVR</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>117</th>\n",
       "      <td>SVR</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>119</th>\n",
       "      <td>SVR</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>118</th>\n",
       "      <td>SVR</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.440525</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>77</th>\n",
       "      <td>BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>4.986437</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>78</th>\n",
       "      <td>BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.155038</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>79</th>\n",
       "      <td>BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.214373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>76</th>\n",
       "      <td>BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>rmse</td>\n",
       "      <td>5.307231</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>75 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                 algo  repetition  output_dim                 case metric  \\\n",
       "107              SPGP           2           0  VIA-Auto-Regressive   rmse   \n",
       "106              SPGP           1           0  VIA-Auto-Regressive   rmse   \n",
       "109              SPGP           4           0  VIA-Auto-Regressive   rmse   \n",
       "108              SPGP           3           0  VIA-Auto-Regressive   rmse   \n",
       "105              SPGP           0           0  VIA-Auto-Regressive   rmse   \n",
       "144        it-SVR-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "95            LLS-BNN           0           0  VIA-Auto-Regressive   rmse   \n",
       "143        it-SVR-BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "124           SVR-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "141        it-SVR-BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "99            LLS-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "140        it-SVR-BNN           0           0  VIA-Auto-Regressive   rmse   \n",
       "123           SVR-BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "121           SVR-BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "98            LLS-BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "142        it-SVR-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "134        it-LLS-BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "132        it-LLS-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "122           SVR-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "131        it-LLS-BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "97            LLS-BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "129            SVR-GP           4           0  VIA-Auto-Regressive   rmse   \n",
       "128            SVR-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "126            SVR-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "127            SVR-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "125            SVR-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "148         it-SVR-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "145         it-SVR-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "146         it-SVR-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "147         it-SVR-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "..                ...         ...         ...                  ...    ...   \n",
       "114  SPGP_from_zeroes           4           0  VIA-Auto-Regressive   rmse   \n",
       "113  SPGP_from_zeroes           3           0  VIA-Auto-Regressive   rmse   \n",
       "111  SPGP_from_zeroes           1           0  VIA-Auto-Regressive   rmse   \n",
       "110  SPGP_from_zeroes           0           0  VIA-Auto-Regressive   rmse   \n",
       "83            BaMbANN           3           0  VIA-Auto-Regressive   rmse   \n",
       "139         it-LLS-GP           4           0  VIA-Auto-Regressive   rmse   \n",
       "137         it-LLS-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "136         it-LLS-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "135         it-LLS-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "138         it-LLS-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "100            LLS-GP           0           0  VIA-Auto-Regressive   rmse   \n",
       "103            LLS-GP           3           0  VIA-Auto-Regressive   rmse   \n",
       "102            LLS-GP           2           0  VIA-Auto-Regressive   rmse   \n",
       "104            LLS-GP           4           0  VIA-Auto-Regressive   rmse   \n",
       "101            LLS-GP           1           0  VIA-Auto-Regressive   rmse   \n",
       "94                LLS           4           0  VIA-Auto-Regressive   rmse   \n",
       "92                LLS           2           0  VIA-Auto-Regressive   rmse   \n",
       "91                LLS           1           0  VIA-Auto-Regressive   rmse   \n",
       "90                LLS           0           0  VIA-Auto-Regressive   rmse   \n",
       "93                LLS           3           0  VIA-Auto-Regressive   rmse   \n",
       "75                BNN           0           0  VIA-Auto-Regressive   rmse   \n",
       "115               SVR           0           0  VIA-Auto-Regressive   rmse   \n",
       "116               SVR           1           0  VIA-Auto-Regressive   rmse   \n",
       "117               SVR           2           0  VIA-Auto-Regressive   rmse   \n",
       "119               SVR           4           0  VIA-Auto-Regressive   rmse   \n",
       "118               SVR           3           0  VIA-Auto-Regressive   rmse   \n",
       "77                BNN           2           0  VIA-Auto-Regressive   rmse   \n",
       "78                BNN           3           0  VIA-Auto-Regressive   rmse   \n",
       "79                BNN           4           0  VIA-Auto-Regressive   rmse   \n",
       "76                BNN           1           0  VIA-Auto-Regressive   rmse   \n",
       "\n",
       "        value  \n",
       "107  1.071414  \n",
       "106  1.071432  \n",
       "109  1.071432  \n",
       "108  1.071432  \n",
       "105  1.071432  \n",
       "144  1.452379  \n",
       "95   1.473143  \n",
       "143  1.527340  \n",
       "124  1.566904  \n",
       "141  1.586210  \n",
       "99   1.596513  \n",
       "140  1.644923  \n",
       "123  1.652519  \n",
       "121  1.709073  \n",
       "98   1.709599  \n",
       "142  1.721203  \n",
       "134  1.730687  \n",
       "132  1.734244  \n",
       "122  1.743470  \n",
       "131  1.748766  \n",
       "97   1.767553  \n",
       "129  1.769242  \n",
       "128  1.769242  \n",
       "126  1.769242  \n",
       "127  1.769242  \n",
       "125  1.769242  \n",
       "148  1.799606  \n",
       "145  1.799606  \n",
       "146  1.799606  \n",
       "147  1.799606  \n",
       "..        ...  \n",
       "114  2.704015  \n",
       "113  2.704015  \n",
       "111  2.704015  \n",
       "110  2.704015  \n",
       "83   2.738077  \n",
       "139  3.502541  \n",
       "137  3.502541  \n",
       "136  3.502541  \n",
       "135  3.502541  \n",
       "138  3.502541  \n",
       "100  3.598781  \n",
       "103  3.598781  \n",
       "102  3.598781  \n",
       "104  3.598781  \n",
       "101  3.598781  \n",
       "94   3.956775  \n",
       "92   3.956775  \n",
       "91   3.956775  \n",
       "90   3.956775  \n",
       "93   3.956775  \n",
       "75   4.415092  \n",
       "115  4.440525  \n",
       "116  4.440525  \n",
       "117  4.440525  \n",
       "119  4.440525  \n",
       "118  4.440525  \n",
       "77   4.986437  \n",
       "78   5.155038  \n",
       "79   5.214373  \n",
       "76   5.307231  \n",
       "\n",
       "[75 rows x 6 columns]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('rmse').groupby('case').get_group('VIA-Auto-Regressive')\n",
    "dfplot.sort_values(by='value')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.catplot(x='algo', y='value', hue='case', data=df.groupby('metric').get_group('rmse'),\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "#    ax.set_ylim(0.0, 3.0)\n",
    "    #ax.set_ylim(0.0, 5.0)\n",
    "    ax.set_ylabel('rmse')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=1.071414, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_via_rmse.svg', bbox_inches = \"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>algo</th>\n",
       "      <th>repetition</th>\n",
       "      <th>output_dim</th>\n",
       "      <th>case</th>\n",
       "      <th>metric</th>\n",
       "      <th>value</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>255</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>256</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>258</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>259</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594907</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>257</th>\n",
       "      <td>SPGP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>1.594917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>239</th>\n",
       "      <td>GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>235</th>\n",
       "      <td>GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>236</th>\n",
       "      <td>GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>237</th>\n",
       "      <td>GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>238</th>\n",
       "      <td>GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.091144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>279</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>278</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>277</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>276</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>275</th>\n",
       "      <td>SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.304182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>298</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>299</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>295</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>296</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>297</th>\n",
       "      <td>it-SVR-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.350965</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>253</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>250</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>251</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>252</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>254</th>\n",
       "      <td>LLS-GP</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.516800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>245</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.552599</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>261</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>260</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>264</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>263</th>\n",
       "      <td>SPGP_from_zeroes</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>2.555765</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>231</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.391292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>232</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.423748</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>230</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.513202</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>233</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.551025</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>294</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>3.933715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>292</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.451212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>272</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.776870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>248</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.792806</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>234</th>\n",
       "      <td>BaMbANN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.922922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>273</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>4.935937</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>282</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.542103</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>291</th>\n",
       "      <td>it-SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.626632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>284</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.761417</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>271</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.811375</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>281</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.872858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>246</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>5.966481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>283</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>6.728299</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>247</th>\n",
       "      <td>LLS-BNN</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>7.179663</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>270</th>\n",
       "      <td>SVR-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>9.188879</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>280</th>\n",
       "      <td>it-LLS-BNN</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>12.949484</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>265</th>\n",
       "      <td>SVR</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>240</th>\n",
       "      <td>LLS</td>\n",
       "      <td>0</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>241</th>\n",
       "      <td>LLS</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>242</th>\n",
       "      <td>LLS</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>267</th>\n",
       "      <td>SVR</td>\n",
       "      <td>2</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>268</th>\n",
       "      <td>SVR</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>243</th>\n",
       "      <td>LLS</td>\n",
       "      <td>3</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>269</th>\n",
       "      <td>SVR</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>244</th>\n",
       "      <td>LLS</td>\n",
       "      <td>4</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>266</th>\n",
       "      <td>SVR</td>\n",
       "      <td>1</td>\n",
       "      <td>0</td>\n",
       "      <td>VIA-Auto-Regressive</td>\n",
       "      <td>nllh</td>\n",
       "      <td>inf</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>75 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                 algo  repetition  output_dim                 case metric  \\\n",
       "255              SPGP           0           0  VIA-Auto-Regressive   nllh   \n",
       "256              SPGP           1           0  VIA-Auto-Regressive   nllh   \n",
       "258              SPGP           3           0  VIA-Auto-Regressive   nllh   \n",
       "259              SPGP           4           0  VIA-Auto-Regressive   nllh   \n",
       "257              SPGP           2           0  VIA-Auto-Regressive   nllh   \n",
       "239                GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "235                GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "236                GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "237                GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "238                GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "279            SVR-GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "278            SVR-GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "277            SVR-GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "276            SVR-GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "275            SVR-GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "298         it-SVR-GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "299         it-SVR-GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "295         it-SVR-GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "296         it-SVR-GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "297         it-SVR-GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "253            LLS-GP           3           0  VIA-Auto-Regressive   nllh   \n",
       "250            LLS-GP           0           0  VIA-Auto-Regressive   nllh   \n",
       "251            LLS-GP           1           0  VIA-Auto-Regressive   nllh   \n",
       "252            LLS-GP           2           0  VIA-Auto-Regressive   nllh   \n",
       "254            LLS-GP           4           0  VIA-Auto-Regressive   nllh   \n",
       "245           LLS-BNN           0           0  VIA-Auto-Regressive   nllh   \n",
       "261  SPGP_from_zeroes           1           0  VIA-Auto-Regressive   nllh   \n",
       "260  SPGP_from_zeroes           0           0  VIA-Auto-Regressive   nllh   \n",
       "264  SPGP_from_zeroes           4           0  VIA-Auto-Regressive   nllh   \n",
       "263  SPGP_from_zeroes           3           0  VIA-Auto-Regressive   nllh   \n",
       "..                ...         ...         ...                  ...    ...   \n",
       "231           BaMbANN           1           0  VIA-Auto-Regressive   nllh   \n",
       "232           BaMbANN           2           0  VIA-Auto-Regressive   nllh   \n",
       "230           BaMbANN           0           0  VIA-Auto-Regressive   nllh   \n",
       "233           BaMbANN           3           0  VIA-Auto-Regressive   nllh   \n",
       "294        it-SVR-BNN           4           0  VIA-Auto-Regressive   nllh   \n",
       "292        it-SVR-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "272           SVR-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "248           LLS-BNN           3           0  VIA-Auto-Regressive   nllh   \n",
       "234           BaMbANN           4           0  VIA-Auto-Regressive   nllh   \n",
       "273           SVR-BNN           3           0  VIA-Auto-Regressive   nllh   \n",
       "282        it-LLS-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "291        it-SVR-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "284        it-LLS-BNN           4           0  VIA-Auto-Regressive   nllh   \n",
       "271           SVR-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "281        it-LLS-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "246           LLS-BNN           1           0  VIA-Auto-Regressive   nllh   \n",
       "283        it-LLS-BNN           3           0  VIA-Auto-Regressive   nllh   \n",
       "247           LLS-BNN           2           0  VIA-Auto-Regressive   nllh   \n",
       "270           SVR-BNN           0           0  VIA-Auto-Regressive   nllh   \n",
       "280        it-LLS-BNN           0           0  VIA-Auto-Regressive   nllh   \n",
       "265               SVR           0           0  VIA-Auto-Regressive   nllh   \n",
       "240               LLS           0           0  VIA-Auto-Regressive   nllh   \n",
       "241               LLS           1           0  VIA-Auto-Regressive   nllh   \n",
       "242               LLS           2           0  VIA-Auto-Regressive   nllh   \n",
       "267               SVR           2           0  VIA-Auto-Regressive   nllh   \n",
       "268               SVR           3           0  VIA-Auto-Regressive   nllh   \n",
       "243               LLS           3           0  VIA-Auto-Regressive   nllh   \n",
       "269               SVR           4           0  VIA-Auto-Regressive   nllh   \n",
       "244               LLS           4           0  VIA-Auto-Regressive   nllh   \n",
       "266               SVR           1           0  VIA-Auto-Regressive   nllh   \n",
       "\n",
       "         value  \n",
       "255   1.594907  \n",
       "256   1.594907  \n",
       "258   1.594907  \n",
       "259   1.594907  \n",
       "257   1.594917  \n",
       "239   2.091144  \n",
       "235   2.091144  \n",
       "236   2.091144  \n",
       "237   2.091144  \n",
       "238   2.091144  \n",
       "279   2.304182  \n",
       "278   2.304182  \n",
       "277   2.304182  \n",
       "276   2.304182  \n",
       "275   2.304182  \n",
       "298   2.350965  \n",
       "299   2.350965  \n",
       "295   2.350965  \n",
       "296   2.350965  \n",
       "297   2.350965  \n",
       "253   2.516800  \n",
       "250   2.516800  \n",
       "251   2.516800  \n",
       "252   2.516800  \n",
       "254   2.516800  \n",
       "245   2.552599  \n",
       "261   2.555765  \n",
       "260   2.555765  \n",
       "264   2.555765  \n",
       "263   2.555765  \n",
       "..         ...  \n",
       "231   3.391292  \n",
       "232   3.423748  \n",
       "230   3.513202  \n",
       "233   3.551025  \n",
       "294   3.933715  \n",
       "292   4.451212  \n",
       "272   4.776870  \n",
       "248   4.792806  \n",
       "234   4.922922  \n",
       "273   4.935937  \n",
       "282   5.542103  \n",
       "291   5.626632  \n",
       "284   5.761417  \n",
       "271   5.811375  \n",
       "281   5.872858  \n",
       "246   5.966481  \n",
       "283   6.728299  \n",
       "247   7.179663  \n",
       "270   9.188879  \n",
       "280  12.949484  \n",
       "265        inf  \n",
       "240        inf  \n",
       "241        inf  \n",
       "242        inf  \n",
       "267        inf  \n",
       "268        inf  \n",
       "243        inf  \n",
       "269        inf  \n",
       "244        inf  \n",
       "266        inf  \n",
       "\n",
       "[75 rows x 6 columns]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dfplot = df.groupby('metric').get_group('nllh').groupby('case').get_group('VIA-Auto-Regressive')\n",
    "dfplot.sort_values(by='value')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/sebastian/software/conda37/envs/plotting/lib/python3.7/site-packages/numpy/core/_methods.py:117: RuntimeWarning: invalid value encountered in subtract\n",
      "  x = asanyarray(arr - arrmean)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "<class 'seaborn.axisgrid.FacetGrid'>\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = sns.catplot(x='algo', y='value', hue='case', data=df.groupby('metric').get_group('nllh'),\n",
    "                height=3, aspect=2.5, ci='sd', kind='bar', sharey=False,\n",
    "                order=full_algo_order, legend_out=False)\n",
    "print (type(g))\n",
    "#g.set_xticklabels(rotation=70)\n",
    "for ax in g.axes.flat:\n",
    "#    ax.set_ylim(0.0, 3.0)\n",
    "    #ax.set_ylim(0.0, 5.0)\n",
    "    ax.set_ylabel('nllh')\n",
    "    ax.set_xlabel('method')\n",
    "    ax.axhline(y=1.594907, color='k', linestyle='--')\n",
    "    for label in ax.get_xticklabels():\n",
    "        label.set_rotation(70)\n",
    "        \n",
    "plt.savefig('../images-src/bar_plot_via_nllh.svg', bbox_inches = \"tight\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> scripts/parametric_models/export_model_2_txt.py <==
#!/usr/bin/env

import sympy
import sympy_ffnn.utils as utils
import yaml
import argparse
import logging
logging.basicConfig(level=logging.ERROR)

parser = argparse.ArgumentParser(description='Process some integers.')
parser.add_argument('config', type=str, help='config of model to export')
args = parser.parse_args()

with open(args.config, 'r') as f:
    config = yaml.load(f.read())

class_ = utils.import_class_from_string(config['name'])
model = class_(**config['parameters'])

f_list, input_symbol_array, coeff_symbol_array, linear_in_parameters = model()

print ("### Model exported from: {}".format(args.config))
print ()

if linear_in_parameters:
    ss = """### linear_in_parameters: True
###
### This is a linear-in-parameters model. It computes the
### output as matrix product Phi(x)*w with w being the
### vector of model coefficients, x the vector of inputs
### for computing the regressor matrix Phi and y the output
### vector:
###
### y = Phi(x)*w
###
"""
    print (ss)
    print ()

print ('### Input Symbols (==x)\n###')
print (input_symbol_array)
print ()

print ('### Coefficient Names (just some names to put on w)\n###')
print (coeff_symbol_array)
print ()

print ('### Phi matrix: Phi[i,j] == Phi_i_j\n###')
for j in range(len(f_list)):
    row = f_list[j]
    for i in range(len(row)):
        #print ('Phi_{}_{} ='.format(j, i), row[i])
        print ('Phi_{}_{} ='.format(j, i), row[i].subs([('x_zeroes', 0.0), ('x_ones', 1.0)]))


==> scripts/split_in_outputdim.py <==
#!/usr/bin/env python
import pandas as pd
import os

import argparse

parser = argparse.ArgumentParser(description='')
parser.add_argument('infile', type=str, help='input file to split')
parser.add_argument('outdir', type=str, help='output dir')

args = parser.parse_args()

df = pd.read_csv(args.infile)
df['algo'] = df['algo'].str.replace('_', '-')

filename, ext = os.path.splitext(os.path.basename(args.infile))
for dim, group in df.groupby('outputdim'):
    group.drop('outputdim', axis='columns').to_csv(os.path.join(args.outdir, filename+'_dim_{}'.format(dim)+ext), header=True, index=False, float_format='%.2f', na_rep='-')

